Learning Towards Emergence: Paving the Way to Induce Emergence by Inhibiting Monosemantic Neurons on Pre-trained Models

Emergence, the phenomenon of a rapid performance increase once the model scale reaches a threshold, has achieved widespread attention recently. The literature has observed that monosemantic neurons in neural networks gradually diminish as the model scale increases. Subsequently, Learning From Emergence is proposed to actively inhibit monosemantic neurons in relatively small neural networks (e.g., BERT and Swin-Transformer) for promoting model performance with fine-tuning. However, to ultimately achieve emergence, it is demanding to support the monosemantic neuron inhibition in the pretraining phase of large-scale models. Thus, this work further pushes the boundary of this research direction to be Learning Towards Emergence (L2E) and enables the training and validating of the impact of inhibiting monosemantic neurons on larger pre-trained neural networks (e.g., Pythia-70M, 410M, and 2.8B). More specifically, to bridge the gap in current research, we first conduct experiments on models of various scales (up to 6.9B) to validate the monosemantic ideas. Then, we present a novel method L2E to address the inefficient monosemantic neuron retrieval and ineffective monosemantic neuron inhibition when existing methods are applied in the pretraining phase of large-scale models. It employs an adjustable thresholding technique for efficient neuron retrieval, incorporates a False Killing Rate metric to assess inhibition effects, and proposes a regularization-style inhibition approach, which addresses the limitations of previous approaches in both efficiency and effectiveness. Experimental results demonstrate the effectiveness of L2E's monosemantic neuron inhibition and its efficiency in implementation with large-scale models.

==> fig/exp_plot.py <==
import matplotlib.pyplot as plt


def save_contrast(y1, y2, fn, y_lim, mode='mpin'):
    # save contrast between mono/other inputs (mpin) or neurons (mpne)
    if mode == 'mpin':
        labels = ['Monosemantic neurons given\n corresponding features', 'Monosemantic neurons given\n other features']
    else:
        labels = ['Monosemantic neurons given\n corresponding features', 'Randomly selected neurons given\n relatively monosemantic features']

    x = [70, 160, 410, 1000, 2800, 6900]
    plt.rcParams.update({'font.size': 21})
    plt.figure(figsize=(9, 5))

    plt.ylim(*y_lim)
    plt.xscale('log')
    width = [0.33 * xi for xi in x]
    x1 = [xi - width[i]/2 for i, xi in enumerate(x)]
    plt.bar(x1, y1, width=width, label=labels[0], alpha=0.7)
    x2 = [xi + width[i]/2 for i, xi in enumerate(x)]
    plt.bar(x2, y2, width=width, label=labels[1], alpha=0.7)

    plt.xticks(x, ['70M', '160M', '410M', '1B', '2.8B', '6.9B'])
    plt.xlabel('Model Scale')
    plt.ylabel('Average MS Score')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()

def save_ks(ks, fn):
    # save k-s statistics
    labels = ks.keys()
    markers = ['o', 's', 'D']

    x = [70, 160, 410, 1000, 2800, 6900]
    plt.rcParams.update({'font.size': 24})
    plt.figure(figsize=(9, 5))

    plt.ylim(0.2, 0.72)
    plt.xscale('log')
    # plot lines
    for label in labels:
        plt.plot(x, ks[label], label=label, linewidth=3.5, 
                 marker=markers.pop(0), markersize=7.5)

    plt.xticks(x, ['70M', '160M', '410M', '1B', '2.8B', '6.9B'])
    plt.xlabel('Model Scale')
    plt.ylabel('K-S Statistics')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend(loc='best')
    # plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()

def save_f1(f1, fn):
    # save f1 statistics
    labels = f1.keys()
    markers = ['o', 's', 'D']

    x = [70, 160, 410, 1000, 2800, 6900]
    plt.rcParams.update({'font.size': 24})
    plt.figure(figsize=(9, 5))

    plt.ylim(0.2, 1.1)
    plt.xscale('log')
    # plot lines
    for label in labels:
        plt.plot(x, f1[label], label=label, linewidth=3.5, 
                 marker=markers.pop(0), markersize=7.5)

    plt.xticks(x, ['70M', '160M', '410M', '1B', '2.8B', '6.9B'])
    plt.xlabel('Model Scale')
    plt.ylabel('F1 Score')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend(loc='lower right')
    # plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()

def save_layer(ks, fn, y_lim):
    # save k-s statistics
    labels = ks.keys()
    color = [(243, 246, 137), (250, 146, 6), (207, 68, 70), 
             (150, 38, 102), (65, 9, 103), (1, 0, 7)]
    # color = ['red', 'orange', 'yellow', 'green', 'blue', 'purple']
    m_s = [5, 6, 7, 8, 9, 10]
    # x = [70, 160, 410, 1000, 2800, 6900]
    plt.rcParams.update({'font.size': 18})
    plt.figure(figsize=(13, 4))

    plt.ylim(*y_lim)
    plt.xlim(0, 1)
    # plt.xscale('log')
    # plot lines
    for label in labels:
        layer = len(ks[label])
        x = [(i+0.5)/layer for i in range(layer)]
        plt.plot(x, ks[label], label=label, linewidth=3.5, color=[c/255 for c in color.pop(0)], 
                 marker='o', markersize=m_s.pop(0))

    # plt.xticks(x, ['70M', '160M', '410M', '1B', '2.8B', '6.9B'])
    plt.xlabel('Layer Depth')
    plt.ylabel('Average MS Score')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend(loc='best', ncol=3)
    # plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()

def save_fkr(fkr, fn, y_lim):
    # save k-s statistics
    labels = fkr.keys()
    color = [(243, 246, 137), (250, 146, 6), (207, 68, 70), 
             (150, 38, 102), (65, 9, 103), (1, 0, 7)]
    # color = ['red', 'orange', 'yellow', 'green', 'blue', 'purple']
    m_s = [5, 6, 7, 8, 9, 10]
    x = [0.005, 0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.09, 0.1]
    plt.rcParams.update({'font.size': 18})
    plt.figure(figsize=(13, 4))

    plt.ylim(*y_lim)
    plt.xlim(0, 0.105)
    plt.xticks(x, 
               ['0.5%', '1%', '2%', '3%', '4%', '5%', '6%', '7%', '8%', '9%', '10%'])
    plt.gca().yaxis.set_major_formatter(plt.FuncFormatter(lambda y, _: f'{int(y*100)}%'))
    # plt.xscale('log')
    # plot lines
    for label in labels:
        layer = len(fkr[label])
        plt.plot(x, fkr[label], label=label, linewidth=3.5, color=[c/255 for c in color.pop(0)], 
                 marker='o', markersize=m_s.pop(0))

    # plt.xticks(x, ['70M', '160M', '410M', '1B', '2.8B', '6.9B'])
    plt.xlabel('Percentage of Total Neurons Inhibited')
    plt.ylabel('False Killing Rate')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend(loc='best', ncol=3)
    # plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()

def save_layer_fkr(fkr, fn, y_lim):
    # save k-s statistics
    labels = fkr.keys()
    color = [(243, 246, 137), (250, 146, 6), (207, 68, 70), 
             (150, 38, 102), (65, 9, 103), (1, 0, 7)]
    # color = ['red', 'orange', 'yellow', 'green', 'blue', 'purple']
    m_s = [5, 6, 7, 8, 9, 10]
    # x = [70, 160, 410, 1000, 2800, 6900]
    plt.rcParams.update({'font.size': 18})
    plt.figure(figsize=(13, 5.5))
    plt.gca().yaxis.set_major_formatter(plt.FuncFormatter(lambda y, _: f'{int(y*100)}%'))
    plt.ylim(*y_lim)
    plt.xlim(0, 1)
    # plt.xscale('log')
    # plot lines
    for label in labels:
        layer = len(fkr[label])
        x = [(i+0.5)/layer for i in range(layer)]
        plt.plot(x, fkr[label], label=label, linewidth=3.5, color=[c/255 for c in color.pop(0)], 
                 marker='o', markersize=m_s.pop(0))

    # plt.xticks(x, ['70M', '160M', '410M', '1B', '2.8B', '6.9B'])
    plt.xlabel('Layer Depth')
    plt.ylabel('False Killing Rate')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend(loc='best', ncol=2)
    # plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()

def save_thr(thr1, thr2, fn):
    # save k-s statistics
    labels1 = thr1.keys()
    labels2 = thr2.keys()
    markers = ['o', 'o', 'D', 'D']
    colors = ['red', 'blue', 'red', 'blue']

    x = [70, 410, 2800]
    plt.rcParams.update({'font.size': 24})
    plt.figure(figsize=(9, 5))

    plt.ylim(5, 5.6)
    plt.xscale('log')
    # plot lines
    for label in labels1:
        plt.plot(x, thr1[label], label=label, linewidth=3.5, 
                 marker=markers.pop(0), markersize=7.5, color=colors.pop(0))
    
    for label in labels2:
        plt.plot(x, thr2[label], label=label, linewidth=3.5, 
                 marker=markers.pop(0), markersize=7.5, linestyle='--', color=colors.pop(0))
    plt.xticks(x, ['70M','410M', '2.8B'])
    plt.xlabel('Model Scale')
    plt.ylabel('2% Threshold')
    # plt.title('Histogram of Y1 and Y2 Data')
    plt.legend(loc='best')
    # plt.legend()
    plt.tight_layout()
    # save into fn
    plt.savefig('fig/'+fn)
    plt.close()


if __name__ == "__main__":
    # nl
    y1 = [6.887, 6.79, 6.164, 6.99, 6.617, 7.152]
    y2 = [0.269, 0.286, 0.359, 0.265, 0.304, 0.236]
    fn = 'mono_nl.pdf'
    y_lim = (0, 14)
    # save_contrast(y1, y2, fn, y_lim, mode='mpin')  # mpin mpne

    y2 = [3.496, 3.785, 3.521, 3.383, 2.877, 3.217]
    fn = 'poly_nl.pdf'
    y_lim = (0, 14)
    # save_contrast(y1, y2, fn, y_lim, mode='mpne')  # mpin mpne

    # db
    y1 = [3.768, 2.65, 3.41, 4.766, 3.598, 4.297]
    y2 = [0.5156, 0.6436, 0.574, 0.424, 0.547, 0.455]
    fn = 'mono_db.pdf'
    y_lim = (0, 9.5)
    # save_contrast(y1, y2, fn, y_lim, mode='mpin')  # mpin mpne


    y2 = [2.271, 2.186, 2.158, 2.18, 2.219, 2.527]
    fn = 'poly_db.pdf'
    y_lim = (0, 9.5)
    # save_contrast(y1, y2, fn, y_lim, mode='mpne')  # mpin mpne

    # pl
    y1 = [2.69, 4.254, 3.777, 6.285, 6.355, 6.1]
    y2 = [0.8096, 0.5356, 0.5977, 0.3735, 0.3594, 0.401]
    fn = 'mono_pl.pdf'
    y_lim = (0, 13)
    # save_contrast(y1, y2, fn, y_lim, mode='mpin')  # mpin mpne

    y2 = [3.31, 2.584, 2.535, 3.188, 2.096, 2.883]
    fn = 'poly_pl.pdf'
    y_lim = (0, 13)
    # save_contrast(y1, y2, fn, y_lim, mode='mpne')  # mpin mpne

    y_ks = {
        'Natural Language': [0.709, 0.674, 0.624, 0.6, 0.544, 0.51],
        'Data Subset': [0.29022464, 0.276633689, 0.27415353, 0.2532876, 0.232606679, 0.231198537],
        'Code Language': [0.27455796, 0.2777819, 0.289384663, 0.2645732, 0.2511773768, 0.24346636]
            }
    fn = 'k-s.pdf'
    # save_ks(y_ks, fn)
    
    y_score = { 
        '70M': [5.46, 3.488, 3.488, 3.469, 3.346, 3.598],
        '160M': [5.348, 3.205, 3.496, 3.373, 3.234, 3.242, 3.432, 3.635, 3.459, 3.39, 3.29, 3.705],
        '410M': [5.254, 3.543, 3.377, 3.65, 3.46, 3.502, 3.254, 3.04, 2.879, 3.117, 3.111, 3.28, 3.002, 3.12, 3.121, 3.275, 3.088, 3.383, 3.318, 3.395, 3.127, 3.115, 3.408, 3.393],
        '1B': [5.2, 3.41, 3.418, 3.46, 3.266, 3.082, 3.096, 3.012, 2.729, 2.96, 2.676, 3.059, 3.234, 3.219, 3.295, 3.342],
        '2.8B': [5.055, 3.389, 3.416, 3.168, 3.33, 3.404, 2.889, 2.781, 2.537, 2.707, 2.525, 2.52, 2.455, 2.447, 2.762, 2.713, 2.555, 2.49, 2.668, 2.85, 3.059, 3.025, 3.438, 2.854, 3.285, 3.479, 2.945, 3.35, 3.252, 3.514, 3.412, 3.158],
        '6.9B': [4.85, 3.334, 3.217, 3.072, 3.055, 2.672, 2.684, 2.672, 2.258, 2.58, 2.418, 2.324, 2.373, 2.592, 2.22, 2.57, 2.31, 2.473, 2.504, 2.922, 2.96, 2.98, 2.928, 2.928, 3.164, 3.424, 3.223, 3.37, 3.121, 3.168, 3.283, 3.275]
    }
    
    fn = 'layer-nl.pdf'
    y_lim = (2, 5.5)
    # save_layer(y_score, fn, y_lim)

    y_score = { 
        '70M': [2.13, 2.525, 2.424, 2.459, 2.299, 2.299],
        '160M': [2.17, 2.459, 2.309, 2.256, 2.28, 2.266, 2.271, 2.273, 2.346, 2.227, 2.416, 2.389],
        '410M': [2.266, 2.764, 3.012, 2.365, 2.46, 2.41, 2.193, 2.254, 2.102, 2.074, 2.127, 2.129, 2.643, 2.123, 2.268, 2.162, 2.129, 2.475, 2.186, 2.535, 2.283, 2.324, 2.232, 2.348],
        '1B': [2.35, 2.701, 2.596, 2.477, 2.375, 2.385, 2.305, 2.148, 2.2, 2.13, 2.156, 2.0, 2.205, 2.264, 2.24, 2.117],
        '2.8B': [2.445, 2.906, 2.377, 2.5, 2.27, 2.44, 2.086, 2.283, 2.338, 2.182, 1.973, 2.14, 2.053, 2.135, 1.996, 2.09, 2.047, 2.053, 2.059, 1.948, 1.961, 2.123, 1.943, 1.757, 1.858, 1.948, 2.027, 1.939, 2.127, 1.96, 2.12, 2.04],
        '6.9B': [2.402, 2.744, 2.854, 2.373, 2.162, 2.098, 1.866, 2.191, 2.32, 2.2, 2.27, 2.531, 2.043, 2.113, 2.012, 1.968, 2.062, 2.146, 1.954, 2.098, 2.188, 1.932, 2.014, 1.87, 2.074, 1.807, 1.987, 1.805, 1.93, 1.928, 1.966, 1.947]
        }
    fn = 'layer-db.pdf'
    y_lim = (1.7, 3.3)
    # save_layer(y_score, fn, y_lim)

    y_score = { 
        '70M': [2.688, 2.902, 2.748, 2.816, 2.863, 2.732],
        '160M': [2.836, 2.893, 3.531, 3.566, 3.277, 2.965, 2.865, 2.867, 2.848, 2.742, 2.523, 2.52],
        '410M': [2.201, 2.865, 3.111, 3.154, 3.236, 3.111, 3.145, 2.861, 3.352, 3.424, 3.018, 3.29, 2.81, 3.275, 2.56, 2.62, 2.916, 2.85, 2.48, 2.469, 2.5, 2.406, 2.271, 2.432],
        '1B': [2.162, 2.777, 2.686, 3.385, 2.957, 2.678, 2.953, 2.71, 2.727, 3.008, 2.805, 2.777, 2.355, 2.303, 2.324, 2.207],
        '2.8B': [2.455, 2.3, 2.658, 3.354, 2.95, 2.854, 2.88, 2.844, 2.629, 2.656, 2.71, 2.842, 2.895, 3.338, 2.508, 2.768, 2.373, 2.545, 1.962, 2.377, 2.168, 2.117, 2.443, 2.355, 2.086, 2.416, 2.096, 2.2, 2.133, 2.13, 2.236, 1.9795],
        '6.9B': [2.36, 2.51, 2.586, 2.498, 2.75, 3.393, 3.115, 3.223, 2.455, 2.748, 3.145, 2.545, 2.629, 3.105, 2.703, 2.615, 2.309, 2.32, 2.184, 2.293, 2.635, 2.326, 2.262, 2.215, 2.398, 2.21, 2.066, 2.078, 2.133, 2.223, 1.993, 2.254]
        }
    fn = 'layer-pl.pdf'
    y_lim = (1.9, 4.4)
    save_layer(y_score, fn, y_lim)


    y_f1 = {
        'Natural Language': [0.9999680051191809, 1.0, 1.0, 1.0, 1.0, 1.0],
        'Data Subset': [0.8302628634936134, 0.8289896804108127, 0.7958222205099379, 0.901769375817555, 0.8218430691777382, 0.8170072768179306],
        'Code Language': [0.6836092031821236, 0.8143391836994667, 0.7685124044683447, 0.9845315904139433, 0.9965517241379309, 0.9486295313881522]
    }
    fn = 'f1.pdf'
    # save_f1(y_f1, fn)

    y_fks = {
        '70M': [0.052, 0.04, 0.039, 0.048, 0.064, 0.087, 0.115, 0.146, 0.176, 0.208, 0.239],
        '160M': [0.101, 0.084, 0.085, 0.099, 0.119, 0.143, 0.17, 0.198, 0.226, 0.254, 0.283],
        '410M': [0.187, 0.16, 0.156, 0.17, 0.192, 0.215, 0.239, 0.264, 0.288, 0.313, 0.337],
        '1B': [0.203, 0.178, 0.174, 0.19, 0.215, 0.245, 0.273, 0.299, 0.326, 0.35, 0.373],
        '2.8B': [0.304, 0.271, 0.266, 0.28, 0.299, 0.32, 0.342, 0.365, 0.386, 0.407, 0.427],
        '6.9B': [0.329, 0.31, 0.307, 0.322, 0.344, 0.367, 0.389, 0.41, 0.43, 0.449, 0.467]
    }
    fn = 'FKR.pdf'
    y_lim = (0, 0.55)
    # save_fkr(y_fks, fn, y_lim)

    y_score = { 
        '70M': [0.007, 0.058, 0.091, 0.093, 0.074, 0.077],
        '160M': [0.01, 0.025, 0.077, 0.143, 0.201, 0.183, 0.145, 0.094, 0.117, 0.043, 0.072, 0.034],
        '410M': [0.011, 0.026, 0.045, 0.055, 0.106, 0.114, 0.192, 0.306, 0.266, 0.22, 0.26, 0.229, 0.296, 0.199, 0.254, 0.124, 0.213, 0.1, 0.112, 0.028, 0.087, 0.07, 0.051, 0.075],
        '1B': [0.009, 0.047, 0.08, 0.115, 0.178, 0.249, 0.229, 0.27, 0.37, 0.288, 0.393, 0.222, 0.161, 0.133, 0.095, 0.083],
        '2.8B': [0.029, 0.095, 0.113, 0.175, 0.164, 0.144, 0.344, 0.366, 0.436, 0.411, 0.473, 0.456, 0.438, 0.447, 0.353, 0.367, 0.434, 0.398, 0.343, 0.277, 0.248, 0.212, 0.078, 0.296, 0.127, 0.101, 0.201, 0.066, 0.176, 0.077, 0.089, 0.118],
        '6.9B': [0.054, 0.081, 0.177, 0.154, 0.231, 0.425, 0.338, 0.389, 0.521, 0.435, 0.518, 0.523, 0.473, 0.378, 0.517, 0.403, 0.521, 0.431, 0.456, 0.312, 0.29, 0.298, 0.248, 0.235, 0.161, 0.13, 0.163, 0.124, 0.138, 0.126, 0.118, 0.121]
        }
    fn = 'layer-fkr.pdf'
    y_lim = (0, 0.55)
    save_layer_fkr(y_score, fn, y_lim)

    '''
    y_thr_l = {
        'L2E-Upper': [5.5502, 5.4454, 5.0865],
        'L2E-Lower': [5.4865, 5.4252, 5.0605],
            }
    y_thr_o = {
        'Pythia-Upper': [5.5466, 5.4919, 5.2480],
        'Pythia-Lower': [5.4848, 5.4965, 5.2127],
            }
    '''
    y_thr_l = {
        'L2E-Upper': [5.5445, 5.4555, 5.1219],
        'L2E-Lower': [5.5056, 5.4333, 5.0925],
            }
    y_thr_o = {
        'Pythia-Upper': [5.5407, 5.4965, 5.2276],
        'Pythia-Lower': [5.5135, 5.5012, 5.1801],
            }
    y_thr_me = {
        'Pythia-Upper': [5.2518, 5.2106, 4.8954],
        'Pythia-Lower': [5.2982, 5.2097, 4.8998],
            }
    fn = 'thr.pdf'
    save_thr(y_thr_l, y_thr_o, fn)
